High Dimensional Bayesian Optimisation and Bandits via Additive Models

Bayesian Optimisation (BO) is a technique used in optimising a $D$-dimensional function which is typically expensive to evaluate. While there have been many successes for BO in low dimensions, scaling it to high dimensions has been notoriously difficult. Existing literature on the topic are under very restrictive settings. In this paper, we identify two key challenges in this endeavour. We tackle these challenges by assuming an additive structure for the function. This setting is substantially more expressive and contains a richer class of functions than previous work. We prove that, for additive functions the regret has only linear dependence on $D$ even though the function depends on all $D$ dimensions. We also demonstrate several other statistical and computational benefits in our framework. Via synthetic examples, a scientific simulation and a face detection problem we demonstrate that our method outperforms naive BO on additive functions and on several examples where the function is not additive.

==> convertToPdf.sh <==

# cp /usr0/home/kkandasa/projects/Mockus/mockus/figures/*.eps ./images/
# cp /usr0/home/kkandasa/projects/Mockus/mockus/v4_gpBandits/figures/*.eps ./images/
# cp /usr0/home/kkandasa/projects/Mockus/mockus/v6_LRGs/results/*.eps ./images/
# cp /usr0/home/kkandasa/projects/Mockus/mockus/v5_faceDetection/resultsComa/*.eps ./images/
cp /usr0/home/kkandasa/projects/Mockus/mockus/v6_LRGs/results/lrg3.eps ./images/
cp /usr0/home/kkandasa/projects/Mockus/mockus/v5_faceDetection/resultsComa/vj2.eps ./images/
for f in images/*.eps
do
  epstopdf $f
done


==> genFinalSupp.sh <==
pdftk v2mockus.pdf cat 1-10 output mockusFinal.pdf
pdftk v2mockus.pdf cat 11-end output mockusSupp.pdf
zip mockusSupp.zip mockusSupp.pdf


==> images/convertToPdf.sh <==
for f in *.eps
do
  epstopdf $f
done

